Parametric Phase Tracking via Expectation Propagation

In this work we propose simple algorithms for signal detection in a single-carrier transmission corrupted by a strong phase noise. The proposed phase tracking algorithms are formulated within the framework of a parametric message passing (MP) which reduces the complexity of the Bayesian inference by using distributions from a predefined family; here, of Tikhonov distributions. This stays in line with previous works mainly inspired by the well-known Colavolpe-Barbieri-Caire (CBC) algorithm which gained popularity due to its simplicity and possibility for decoder-aided operation. In our work we mainly focus on practically relevant case of one-shot phase tracking that does not require decoder's feedback. Applying the principles of the expectation propagation (EP), we notably improve the performance of the phase tracking before the decoder's feedback can be even considered. The EP algorithms can be also integrated in the decoding loop in the spirit of joint decoding and phase tracking.

==> figures/create_basic_figure.m <==
function [figH]=create_basic_figure(w_fig,h_fig)

figH=figure;                            % Creates the figure and gets a handle
set(figH,'PaperUnits','centimeters');   % Set the units to centimeters
A4gapx=(21-w_fig)/2;                    % figure centered in the A4 paper (in x)
A4gapy=(30-h_fig)/2;                    % and in y...
set(figH,'PaperPosition',[A4gapx A4gapy w_fig h_fig]);  % here we position the fig in the middle of the A4 paper
set(figH,'Position',[100 100 w_fig*50 h_fig*50]);       % Resizes and reposition the fig (for visualization purposes only)
% To make sure that when matlab exports the figure it considers nor the 
% axes, but the figure, we create a new "hidden" axis, transparent and
% with white axes
axHempty=axes('position',[0 0 1 1],'color','none','XColor','w','YColor','w');
set(figH, 'color', 'cyan');      % background color for fig
set(figH, 'color', 'white');
set(figH, 'InvertHardCopy', 'off'); % to keep the background colors when exporting

return

==> figures/new_figure_single_plot.m <==
function [figH,axH] = new_figure_single_plot(scalex,scaley,gap)
% Creates a figure with a 1:1 aspect ratio, the right width, and with a
% fake axis underneath (for correct export)
% Include the figure in LaTeX as \includegraphics{figure.eps}
% The function returns the handles for the figure and for the axes
% The optional arguments scalex and scaley can be used to change the size
% of the figure (0.x means x% of the width)
%
% The book width (\textwidth) is 369 pt = 369/28.4 cm = 12.9930 cm

w=12.9930;
if nargin==0 % square
    w_fig=1.0*w;                        % width of the figure
    h_fig=1.0*w;                        % height of the figure
    gap=1;                              % 1cm gap (enugh to get the number in the axes right)
else %scaled
    w_fig=scalex*w;
    h_fig=scaley*w;
end
[figH]=create_basic_figure(w_fig,h_fig);   % creates the figure
h_subfig=h_fig-gap;         % heigh of each figure
w_subfig=w_fig-gap;       
w = (w_subfig-0.25*gap)/w_fig;      % height and width of each subfigure
h = (h_subfig-0.25*gap)/h_fig;      % the gap on the upper right corner is 0.25*gap
x1 = gap/w_fig;                     % lower left corner of figure
y1 = gap/h_fig;             
axH= axes('position',[x1 y1 w h],'XColor','k','FontName','Times','YColor','k','FontSize',9);
% Made sure to use 'Times' and 9 to get the same font as the LaTeX.

==> figures/plot_Bessel.m <==
function plot_Bessel

%%%% show example of the B(x)=I_1(x)/I_0(x) 

close all

w_fig=12;11.684;                               % width of the figure (book's width)
h_fig=7;                                    % height of the figure (arbitrarely chosen)
%[figH]=create_basic_figure(w_fig,h_fig);    % creates the figure
wscale=0.9; yscale=0.81*wscale; gap=1;0.85;
[figH,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0


gap=0.3;                    % 0.3cm gap
h_subfig=h_fig-2*gap;       % heigh of each figure
w_subfig=w_fig-2*gap;          % make it square

w = w_subfig/w_fig;             % height and width of each subfigure
h = h_subfig/h_fig;

xgap=(w_fig-1*w_subfig)/2;

x1= xgap/w_fig;
x2= x1+w+xgap/w_fig;
x3= x2+w+xgap/w_fig;
y1= gap/h_fig;            % position of first subfig

%axH1= axes('position',[x1 y1 w h],'XTick',[],'YTick',[],'XColor','w','YColor','w');hold on;


set(gca,'FontSize',15)
axis([0 5 0 1])
hold on

zz=linspace(0,10)';
plot(zz, besseli(1,zz,1)./besseli(0,zz,1),'b-','Linewidth',1.5)
plot([0,1], 0.5*[0, 1],'--k','Linewidth',1.5);
zz2=linspace(1,10)';  plot( zz2, 1-1./(2*zz2), '--k' ,'Linewidth',1.5), grid
plot(1,0.5,'ok','MarkerFace','w')
xlabel('xlabel')

%plot([1,2], 0.5*[1,2],'--k');
zz2=linspace(0.5,1)'; plot( zz2, 1-1./(2*zz2), '-.k' )

h=legend('exact','approx','Location','NorthWest');
set(h,'FontSize',15)

fname='Bessel.B';
print('-depsc','-r400',['./',fname,'.eps'])


==> figures/plot_QAM_Voronoi.m <==
clear all
close all
clc

w_fig=5.5;                               % width of the figure (book's width)
h_fig=5.5;                                    % height of the figure (arbitrarely chosen)
[figH]=create_basic_figure(w_fig,h_fig);    % creates the figure

gap=0.3;                    % 0.2cm gap 
h_subfig=h_fig-2*gap;       % heigh of each figure
w_subfig=h_subfig;          % make it square

w = w_subfig/w_fig;         % height and width of each subfigure
h = h_subfig/h_fig;  

xgap=(w_fig-w_subfig)/2;

x1= xgap/w_fig;
x2= x1+w+xgap/w_fig;
y1= gap/h_fig;            % position of first subfig

axH1= axes('position',[x1 y1 w h],'XTick',[],'YTick',[],'XColor','w','YColor','w');hold on;

tit='ab';
ii=1;

for M=[16]
    axes(axH1);
	i=0:M-1;
    [A,B]=meshgrid([-(sqrt(M)-1):2:(sqrt(M)-1)],[-(sqrt(M)-1):2:(sqrt(M)-1)]);
    Delta=sqrt(3/(2*(M-1)));
    X(:,1)=A(:)*Delta;
    X(:,2)=B(:)*Delta;
    
    XX=[X(7,:)+[-Delta,-Delta];X(7,:)+[-Delta,+Delta];X(7,:)+[+Delta,+Delta];X(7,:)+[+Delta,-Delta]];
    patch(XX(:,1),XX(:,2),[205,201,201]/255)
    
    plot(X(:,1),X(:,2),'ko','Color','k','Linewidth',1,'Markersize',4,'MarkerFaceColor','k');
    [vx,vy]=voronoi(X(:,1),X(:,2));
    plot(vx,vy,'k-','Linewidth',0.7)
    mmin=1.35;
    axis([-1 1 -1 1]*mmin);
    %text(0,-1.45,tit(ii),'HorizontalAlignment','center');
    pp=0.01*ones(1,M);
    rr=0.12*ones(1,M);
    rrneg=-0.12*ones(1,M);
    for jj=1:M
        text(X(jj,1)+pp(jj),X(jj,2)+rr(jj),strcat('x',num2str(jj)),'HorizontalAlignment','center','VerticalAlignment','middle','FontSize',2);%,'EdgeColor',[1 0 0]);
        %text(X(jj,1)+pp(jj),X(jj,2)+rrneg(jj),strcat(tit(ii),num2str(jj)),'HorizontalAlignment','center');
    end
    ii=ii+1;
    clear X
end
% 
% annotation(gcf,'arrow',[x1 x1+w],[0.5 0.5],'HeadLength',6,'HeadWidth',4,'HeadStyle','plain','LineWidth',1);
% annotation(gcf,'arrow',[x2 x2+w],[0.5 0.5],'HeadLength',6,'HeadWidth',4,'HeadStyle','plain','LineWidth',1);
% annotation(gcf,'arrow',[x1+w/2 x1+w/2],[y1 y1+h],'HeadLength',6,'HeadWidth',4,'HeadStyle','plain','LineWidth',1);
% annotation(gcf,'arrow',[x2+w/2 x2+w/2],[y1 y1+h],'HeadLength',6,'HeadWidth',4,'HeadStyle','plain','LineWidth',1);

name='16qam_Voronoi';
saveas(gcf,name,'fig');
print('-deps','-r500',name);

==> figures/plot_dist_f_example.m <==
function plot_dist_f_example

%%%% show approximations via Gaussian function 

close all

w_fig=12;11.684;                               % width of the figure (book's width)
h_fig=7;                                    % height of the figure (arbitrarely chosen)
%[figH]=create_basic_figure(w_fig,h_fig);    % creates the figure
wscale=0.9; yscale=0.81*wscale; gap=1;0.85;
[figH,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0


gap=0.3;                    % 0.3cm gap
h_subfig=h_fig-2*gap;       % heigh of each figure
w_subfig=w_fig-2*gap;          % make it square

w = w_subfig/w_fig;             % height and width of each subfigure
h = h_subfig/h_fig;

xgap=(w_fig-1*w_subfig)/2;

x1= xgap/w_fig;
x2= x1+w+xgap/w_fig;
x3= x2+w+xgap/w_fig;
y1= gap/h_fig;            % position of first subfig

%axH1= axes('position',[x1 y1 w h],'XTick',[],'YTick',[],'XColor','w','YColor','w');hold on;


Gauss_pdf = @(tt,m,v)  exp(-(tt-m).^2/(2*v)); %/sqrt(2*pi*v);
tt=linspace(-pi,pi,200)';
SNR=10;
x=1;
set(gca,'YScale','log','FontSize',15)
axis([-pi pi 1.e-3 1])
hold on
mm=[-0.5, 0, 0.5]*pi;
aa=[0.4,0.9,1.6];
ph_ref=mm(1)+0*pi; %% phase at which the approximation will be made
for kk=1 %:length(aa)
    a=aa(kk);
    m=mm(kk);
    y=a*x*exp( 1j*m );
    
    p_org= exp( -SNR*abs(y-x.*exp(1j*tt)).^2 );
    xi = Gauss_pdf( abs(y), abs(x), 1/(2*SNR) );
    v1 = 1/(2*SNR*abs(x)^2) ;
    v2 = 1/(2*SNR*abs(x)*abs(y))
    p1 = xi*Gauss_pdf( tt, m, v1 );
    p2 = xi*Gauss_pdf( tt, m, v2 );
    
    %% LT approximation around the phase ph_ref
    qq = imag( y'*x*exp(1j*ph_ref) );
    pLT =  exp( - SNR*abs( y - x.*exp( 1j*ph_ref) ).^2 ) .* ...
          Gauss_pdf( tt, ph_ref - qq/abs(x)^2, v1) .* exp( SNR*qq^2/abs(x).^2 )  ; 
    %% BLT approximation around the phase ph_ref 
    xp = 0.5*(y + x*exp(1j*ph_ref)); yp = 0.5*(3*y - x*exp(1j*ph_ref));
    qq = imag( yp'*xp);
    v1p = 1/(2*SNR*abs(xp)^2) ;
    pBLT =  exp( - SNR*abs( yp - xp ).^2 ) .* ...
          Gauss_pdf( tt, ph_ref - qq/abs(xp)^2, v1p) .* exp( SNR*qq^2/abs(xp).^2 )  ; 
    
    %vv = abs(y+x*exp(1j*ph_ref)).^2;
    %pBLT =  exp( - SNR*abs( y - x.*exp( 1j*ph_ref) ).^2 ) .* ...
    %      Gauss_pdf( tt, ph_ref - 4*qq/vv, v1) .* exp( 4*SNR*qq^2/vv )  ;
    
    plot(tt, p_org,'b.', tt, p1,'r--', tt, p2, 'g-', tt, pLT, 'mx', tt, pBLT,'kx', ...
        ph_ref,exp( -SNR*abs(y-x.*exp(1j*ph_ref)).^2 ),'o')
    text(m-0.5,max(p_org),['m',num2str(kk)])
end
legend('exact','Gauss1','Gauss2')
fname='Gauss.f';
print('-depsc','-r400',['./',fname,'.eps'])

axis([-pi pi 1.e-10 1])


==> figures/plot_multiplication_Gauss_example.m <==
function plot_multiplication_Gauss_example

%%%% show multiplication of Gaussian functions

close all

w_fig=13;11.684;                               % width of the figure (book's width)
h_fig=8;                                    % height of the figure (arbitrarely chosen)
[figH]=create_basic_figure(w_fig,h_fig);    % creates the figure
%wscale=0.9; yscale=0.81*wscale; gap=1;0.85;
%[figH,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0

gap=0.1;                    % 0.3cm gap
h_subfig=h_fig-2*gap;       % heigh of each figure
w_subfig=w_fig-2*gap;          % make it square

w = w_subfig/w_fig;             % height and width of each subfigure
h = h_subfig/h_fig;

xgap=(w_fig-1*w_subfig)/2;

x1= xgap/w_fig;
x2= x1+w+xgap/w_fig;
x3= x2+w+xgap/w_fig;
y1= gap/h_fig;            % position of first subfig

axH1= axes('position',[x1 y1 w h],'XTick',[],'YTick',[],'XColor','w','YColor','w');
hold on;


Gauss_pdf = @(tt,m,v)  exp(-(tt-m).^2/(2*v))/sqrt(2*pi*v);
vonMises_pdf = @(tt,m, k)  exp(k*cos(tt-m))/(2*pi*besseli(0,k));

tt=linspace(-pi,pi,200)';

mx=0.9*pi; 
%ma=-0.12*pi;
ma=-0.5*pi;
vx=0.01;
va=0.01;
m1=(mx+ma)/2;
m2=(mx+ma-2*pi)/2;
v= va*vx/(va+vx);
eta1=Gauss_pdf(mx,ma,vx+va);
eta2=Gauss_pdf(mx,ma+2*pi,vx+va);
tt1=linspace(m1-3*sqrt(v),m1+3*sqrt(v),50)';
g1= eta1*Gauss_pdf(tt1, m1, v)/max(eta1,eta2);
tt2=linspace(m2-3*sqrt(v),m2+3*sqrt(v),50)';
g2= eta2*Gauss_pdf(tt2, m2, v)/max(eta1,eta2);



plot3( cos(tt), sin(tt), 0*ones(size(tt)) ) % axis

tt=linspace(mx-4*sqrt(vx),mx+4*sqrt(vx),100)';
plot3( cos(tt), sin(tt), Gauss_pdf(tt, mx, vx),'k', 'LineWidth',2 ) %
%%%%% von Mises
plot3( cos(tt), sin(tt), vonMises_pdf(tt, mx, 1/vx),'b', 'LineWidth',2 ) %
%fill3( cos([tt;flipud(tt)]), sin([tt;flipud(tt)]), [Gauss_pdf(tt, mx, vx);flipud(tt)*0],'k', 'LineWidth',2 ) %
tt=linspace(ma-4*sqrt(va),ma+4*sqrt(va),100)';
plot3( cos(tt), sin(tt), Gauss_pdf(tt, ma, va),'k', 'LineWidth',2 ) % 
%%%%% von Mises
plot3( cos(tt), sin(tt), vonMises_pdf(tt, ma, 1/va),'b', 'LineWidth',2 ) %

plot3( cos(tt1), sin(tt1), g1,'g.', 'LineWidth',1 ) % 
plot3( cos(tt2), sin(tt2), g2,'g.', 'LineWidth',1 ) % 

%%%%% von Mises multiplication
tt0 = linspace(-pi,pi,200)';
%zz=vonMises_pdf(tt0, ma, 1/va).*vonMises_pdf(tt0, mx, 1/vx);
kk = exp(-1j*ma)/va + exp(-1j*mx)/vx;
zz = vonMises_pdf(tt0, -angle(kk), abs(kk));
plot3( cos(tt0), sin(tt0), zz/max(zz)*max(g2),'b:', 'LineWidth',2 ) %


set(gca,'Visible','off')
set(gca, 'CameraPosition', [2.4021  -16.2662   10.7776])
% ticks
v=[1;1]; vv=0.05*[-1;1];
vl=-0.1;
plot3( cos(ma)*v, sin(ma)*v, -vv, 'k' ), text( cos(ma), sin(ma), vl, 'ma')
plot3( cos(mx)*v, sin(mx)*v, -vv, 'k'  ), text( cos(mx), sin(mx), vl, 'mx')
plot3( cos(m1)*v, sin(m1)*v, -vv, 'k'  ), text( cos(m1), sin(m1), vl, 'm1')
plot3( cos(m2)*v, sin(m2)*v, -vv, 'k'  ), text( cos(m2), sin(m2), vl, 'm2')

%plot(tt, 0*ones(size(tt)))
%plot(tt, Gauss_pdf(tt, mx, vx),'k', tt, Gauss_pdf(tt, ma, va),'b')
%hold on
%plot(tt1, g1,'g-')
%plot(tt2, g2,'g--')

%set(gca,'YScale','log','FontSize',15)
%axis([-pi pi 1.e-3 1])
%hold on

%legend('exact','Gauss1','Gauss2')
fname='Gauss.Mult.Ambiguity';
%set(gcf,'Renderer','opengl')
print('-depsc','-r400',['./',fname,'.eps'])
%export_fig 'Gauss.Mult.Ambiguity.eps' -depsc -r400

==> figures/plot_phase_example.m <==
function plot_phase_example

close all

w_fig=12;11.684;                               % width of the figure (book's width)
h_fig=7;                                    % height of the figure (arbitrarely chosen)
[figH]=create_basic_figure(w_fig,h_fig);    % creates the figure
%wscale=0.48; yscale=0.81*wscale; gap=0.85;
%[figH,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0


gap=0.3;                    % 0.3cm gap
h_subfig=h_fig-2*gap;       % heigh of each figure
w_subfig=w_fig-2*gap;          % make it square

w = w_subfig/w_fig;             % height and width of each subfigure
h = h_subfig/h_fig;

xgap=(w_fig-1*w_subfig)/2;

x1= xgap/w_fig;
x2= x1+w+xgap/w_fig;
x3= x2+w+xgap/w_fig;
y1= gap/h_fig;            % position of first subfig

axH1= axes('position',[x1 y1 w h],'XTick',[],'YTick',[],'XColor','w','YColor','w');hold on;

L=20; F=4;
nn=(0:L*F)';
Nn= L*F+1;
np=[0:L:L*F]';
Np=F+1;
sigw2=0.1;
N0=0.1;
ww= randn(Nn,1)*sqrt(sigw2);

theta=cumsum(ww) + rand*2*pi-pi;
yp = exp(1j*theta(np+1)) + sqrt(N0/2)*(randn(Np,2)*[1;j]);  %% observations at the pilots positions
theta_hat_p = unwrap(angle(yp));  %% phase estimated from the pilots
theta_hat =  interp1( np, theta_hat_p , nn);
theta_hat_2 =  interp1( np(1:2:end), theta_hat_p(1:2:end) , nn);

plot(nn,0*nn,'k'); hold on
plot(nn,theta,'k-','LineWidth',1)
ss=reshape(sprintf('x%1d',(0:F)),2,F+1)';
text(np,0*np-0.2,ss,'HorizontalAlignment','center','VerticalAlignment','top','FontSize',10)
plot(np,0*np,'s','MarkerSize',8,'MarkerFaceColor','k')

%%% interpolation
plot(nn,theta_hat,'k--','LineWidth',1)
plot(nn,theta-theta_hat,'k:')

%%% redo the interpolation with larger L
% plot(nn,theta_hat_2,'r--','LineWidth',1)
% plot(nn,theta-theta_hat_2,'r:')


name='PhaseExample.eps';
%saveas(gcf,name,'fig');
print('-deps','-r500',name);

==> figures/plot_projection_Gauss_example.m <==
function plot_projection_Gauss_example

%%%% show projection of Gaussian functions

close all

w_fig=13;11.684;                               % width of the figure (book's width)
h_fig=8;                                    % height of the figure (arbitrarely chosen)
[figH]=create_basic_figure(w_fig,h_fig);    % creates the figure
%wscale=0.9; yscale=0.81*wscale; gap=1;0.85;
%[figH,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0


gap=0.5;                    % 0.3cm gap
h_subfig=h_fig-2*gap;       % heigh of each figure
w_subfig=w_fig-2*gap;          % make it square

w = w_subfig/w_fig;             % height and width of each subfigure
h = h_subfig/h_fig;

xgap=(w_fig-1*w_subfig)/2;

x1= xgap/w_fig;
x2= x1+w+xgap/w_fig;
x3= x2+w+xgap/w_fig;
y1= gap/h_fig;            % position of first subfig

axH1= axes('position',[x1 y1 w h],'XTick',[],'YTick',[],'XColor','w','YColor','w');
%hold on;


Gauss_pdf = @(tt,m,v)  exp(-(tt-m).^2/(2*v))/sqrt(2*pi*v);

tt=linspace(-pi,pi,200)';

m=[-0.75 -0.25 0.25 0.75]*pi;
v=[1 1 1 1]*0.05;
eta=[2 0.2 0.1 0.6]; eta=eta/sum(eta);
m2=[m,m+2*pi];
v2=[v,v];
eta2=[eta,eta];
M=length(m);
tt2=linspace(-pi,3*pi,400)';

mphi=zeros(size(m));
vphi=zeros(size(m));

for l=1:M
    mphi(l) = eta2(l-1+(1:M))*m2(l-1+(1:M))';
    vphi(l) = eta2(l-1+(1:M))*( v2(l-1+(1:M)) + m2(l-1+(1:M)).^2 )' -mphi(l)^2 ;
    Phi(:,l)=Gauss_pdf(tt2,mphi(l),vphi(l));
end
for l=1:2*M
    ff(:,l)=Gauss_pdf(tt2,m2(l),v2(l))*eta2(l);
end

plot(tt2, ff(:,1:M),'-k','LineWidth',2); hold on
plot(tt2, ff(:,M+(1:M-1)),':k');
plot(tt2, Phi(:,[1,2,4]), '--g')
plot(tt2, Phi(:,3), '--g','LineWidth',2)

set(gca,'Xtick',[-pi, pi, 3*pi],'Xticklabel',{'p1','p2','p3'},'YTick',[],'Xlim',[-pi,3*pi])

fname='Gauss.Projection';

print('-depsc','-r400',['./',fname,'.eps'])



==> figures/show_EXIT.m <==
%% show_EXIT


%%% MI-exit
figure(9)
clf
grid('on'); 
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/EXIT/';
%%% CMM
load([DIR,'PhTrack_EXIT_4032_LLR=maxlog_16QAM_SNR=18dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_PRoj=CMM.mat'])
%plot(MI_in, MI_out, 'x-')  
loglog(1-MI_in, 1-MI_out, 'x-')  
hold('on'); 
%%% GA
load([DIR,'PhTrack_EXIT_4032_LLR=maxlog_16QAM_SNR=18dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_PRoj=GA.mat'])
loglog(1-MI_in, 1-MI_out, 'x--')  

% decoder
load([DIR,'Decoder_EXIT_4032_R=0.875Dec_MinSum.mat'])
%plot(MI_out, MI_in, '--')
loglog(1-MI_out(:,1), 1-MI_in(:,1), '--')

%%%  BER-exit
figure(10)
clf
%%% CMM
load([DIR,'PhTrack_EXIT_4032_LLR=maxlog_16QAM_SNR=18dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_PRoj=CMM.mat'])
loglog(BER_in, BER_out, 'x-');
grid('on'); hold('on'); 
%%% GA
load([DIR,'PhTrack_EXIT_4032_LLR=maxlog_16QAM_SNR=18dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_PRoj=GA.mat'])
loglog(BER_in, BER_out, 'x--')  

% decoder
load([DIR,'Decoder_EXIT_4032_R=0.875Dec_MinSum.mat'])
loglog(BER_out(:,1), BER_in(:,1), '--')


==> figures/show_HISTO.m <==
function show_HISTO
%% Show performance of the tracking algorithms
%close all
th_start=0.8*pi; th_end=2.3*pi;
th = (th_start : 0.01 : th_end)';
Log_ellipse = @(xCenter,yCenter,xRadius, yRadius) [xRadius * cos(th) + xCenter, yRadius * sin(th) + yCenter  ];

MARK_size =10;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 1  (shows only the results for L=25 and R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/EXIT/';
load([DIR,'Decoder_EXIT_4032_R=0.875Dec_MinSum_It=10.mat'])
[Dec_in,Dec_out]=inE2PER(1-STATS.GMI_in(:),STATS.PER_out(:));
LL=[25,17];
for iL=1:length(LL)
    for iFig=1:3
        %%% L=25
        figure(iFig+(iL-1)*3)
        clf
        set(gca,'YScale','log','XScale','log')
        grid('on'); hold('on');
        DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/STATS/';
        %load([DIR,'HISTO_GMI_LDPC_4032_16QAM_SNR=16dB_24dB_sigmap2=0.01_L=25.mat'])
        %load([DIR,'HISTO_DKL_LDPC_4032_16QAM_SNR=16dB_24dB_sigmap2=0.01_L=25.mat'])
        Lstr=num2str(LL(iL));
        %load([DIR,'HISTO_DKL_LDPC_4032_16QAM_SNR=16dB_24dB_sigmap2=0.01_L=',Lstr,'.mat'])
        load([DIR,'HISTO_GMI_BER_LDPC_4032_16QAM_SNR=16dB_18dB_sigmap2=0.01_L=',Lstr,'.mat'])
        if 1
            %XX=STATS{iFig}.DKL;
            %XX=STATS{iFig}.BER_rx;
            XX=STATS{iFig}.GMI;
            Hist_edges_log =logspace( log10( max(min(XX(:)), 1.e-4 ) ), log10(max(XX(:))), 100 );
            dhist=diff(Hist_edges_log);
            dhist=dhist(:);
            for iB=1:size(XX,2)
                HISTO(:,iB)=histcounts( XX(:,iB), Hist_edges_log)';
            end
            HISTO=HISTO/size(XX,1);
        end
        
        if 0
            Hist_edges_log=STATS{iFig}.Hist_edges_log;
            dhist=diff(Hist_edges_log);
            dhist=dhist(:);
            HISTO=STATS{iFig}.HISTO;
        end
        isPDF=0;
        if isPDF
            %%%%%%%%%%%%%  CBC
            loglog(Hist_edges_log(2:end), HISTO(:,1)./dhist,'ks-','MarkerFace','k','MarkerSize',MARK_size);
            %%%%%%%%%%%%%   EP2
            loglog(Hist_edges_log(2:end), HISTO(:,2)./dhist,'mv-','MarkerFace','m','MarkerSize',MARK_size);
            %%%%%%%%%%%%%   EP3
            loglog(Hist_edges_log(2:end), HISTO(:,3)./dhist,'m^-','MarkerFace','m','MarkerSize',MARK_size);
            %%%%%%%%%%%%%   SKR
            loglog(Hist_edges_log(2:end), HISTO(:,4)./dhist,'cd-','MarkerFace','c','MarkerSize',MARK_size);
        else
            loglog(Hist_edges_log(2:end), cumsum(HISTO(:,1),1,'reverse'),'ks-','MarkerFace','k','MarkerSize',MARK_size);
            loglog(Hist_edges_log(2:end), cumsum(HISTO(:,2),1,'reverse'),'mv-','MarkerFace','m','MarkerSize',MARK_size);
            loglog(Hist_edges_log(2:end), cumsum(HISTO(:,3),1,'reverse'),'m^-','MarkerFace','m','MarkerSize',MARK_size);
            loglog(Hist_edges_log(2:end), cumsum(HISTO(:,4),1,'reverse'),'cd-','MarkerFace','c','MarkerSize',MARK_size);
        end
        loglog(Dec_in,Dec_out,'r-')
        title([LL(iL) SNRdB(iFig)])
        
        %axis([1.e-4 1.e+2 1.e-3 1e+3])
        xlabel('xlabel')
        ylabel('ylabel')
        set(gca,'FontSize',12)
        
    end
end

%legend([hDMP16,hDMP32,hDMP64,hDMP128,hAP],{'DMP16','DMP32','DMP64','DMP128','All-pilots'},'FontSize',20,'Location','NorthEast')


%fname='HIST';
%print('-depsc','-r400',['./',fname,'.eps'])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> figures/show_MaxLog_MinSum_PER.m <==
function show_MaxLog_MinSum_PER
%% Show performance of the tracking algorithms
%close all
th_start=0.8*pi; th_end=2.3*pi;
th = (th_start : 0.01 : th_end)';
Log_ellipse = @(xCenter,yCenter,xRadius, yRadius) [xRadius * cos(th) + xCenter, yRadius * sin(th) + yCenter  ];

MARK_size =10;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 1  (shows only the results for L=25 and R=3/4 R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(1)
clf
set(gca,'YScale','log')
grid('on'); hold('on'); 
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
%%%%%%%%%%%%%  Discretized MP (ideal)
%%%  DMP Rate 7/8
if 1 %% 64 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
hDMP=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',2);
semilogy(SNRdB, PER,'bp','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
%%%  All-pilots Rate 7/8
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'-r','LineWidth',2);
hAP=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'--r','LineWidth',2);
semilogy(SNRdB, PER,'or','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%%%%%%%%%  AWGN (no phase noise)
%%%  AWGN Rate 7/8
if 1 
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12dB_13.4dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
semilogy(SNRdB, PER,'-g','LineWidth',2);
hAWGN=semilogy(SNRdB, PER,'xg','MarkerFace','g','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=12dB_13.4dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
semilogy(SNRdB, PER,'--g','LineWidth',2);
semilogy(SNRdB, PER,'xg','MarkerFace','w','MarkerSize',MARK_size);
V=Log_ellipse(13,-3,0.4,0.1); semilogy(V(:,1), 10.^V(:,2),'-k');
text(12.3,5.e-4,'AWGN')
end

%%%%%% Original Colavolpe's scheduling  #10 x (1,1) #30 x(1,1) but using CMM
%%% Tikh (It=1) Rate 7/8
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB(1:end), PER(1:end),'-m');
hCBC10=semilogy(SNRdB(1:end), PER(1:end),'dm','MarkerFace','m','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--m');
semilogy(SNRdB, PER,'dm','MarkerFace','w','MarkerSize',MARK_size);
%V=Log_ellipse(18,-3.2,0.3,0.7); semilogy(V(:,1), 10.^V(:,2),'-.m');
%text(17,5.e-4,'CBC+CMM')
end

%%%%%% "True" Original Colavolpe's method: scheduling  #10 x (1,1) #30 x(1,1) + Gaussian approximation (GA) for the constellation
%%% Tikh (It=1) Rate 7/8
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
semilogy(SNRdB(1:end), PER(1:end),'-k');
hCBCGA10=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
semilogy(SNRdB(1:end), PER(1:end),'--k');
semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','w','MarkerSize',MARK_size);
%V=Log_ellipse(19,-1.8,0.3,0.4); semilogy(V(:,1), 10.^V(:,2),'-.k');
%text(18,1.e-2,'CBC+GA')
end

axis([12 20 1.e-4 1])
xlabel('xlabel')
ylabel('ylabel')
legend([hDMP,hAP,hCBCGA10,hCBC10],{'DMPXXX','All-pilots','CBC+GA','CBC+CMM'},'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

fname='PER_Tikh_Ex1';
print('-depsc','-r400',['./',fname,'.eps'])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure(2)
clf
%%%%%%%%%%%%%  Discretized M P (ideal)
%%%  DMP Rate 7/8
if 1 %% 64 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
hDMP10=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
end
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',2);
hDMP30=semilogy(SNRdB, PER,'bp','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% Original Colavolpe's scheduling  #10 x (1,1) #30 x(1,1) but using CMM
%%% Tikh (It=1) Rate 7/8
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB(1:end-1), PER(1:end-1),'-m');
hCBC10=semilogy(SNRdB(1:end-1), PER(1:end-1),'dm','MarkerFace','m','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--m');
hCBC30=semilogy(SNRdB, PER,'dm','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% EXPECTATION PROPAGATION (It=2)
%%% Tikh (It=2) Rate 7/8 
if 1
nn=(1:10)';
% 10^5 packets 100 drop
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_19.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB(nn), PER(nn),'-k');
hEP2_10=semilogy(SNRdB(nn), PER(nn),'vk','MarkerFace','k','MarkerSize',MARK_size);
end
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=13.5dB_18dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--k');
hEP2_30=semilogy(SNRdB, PER,'vk','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% EXPECTATION PROPAGATION (It=3)
%%% Tikh (It=3) Rate 7/8
if 1 
nn=(1:10)';
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_19.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB(nn), PER(nn),'-k');
hEP3_10=semilogy(SNRdB(nn), PER(nn),'sk','MarkerFace','k','MarkerSize',MARK_size);
end
if 1
%load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=13.5dB_16.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=13.5dB_18dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--k');
hEP3_30=semilogy(SNRdB, PER,'sk','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% EXPECTATION PROPAGATION (It=4)
%%% Tikh (It=3) Rate 7/8
if 0 
nn=(1:10)';
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_18dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=4_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB(nn), PER(nn),'-b');
hEP4_10=semilogy(SNRdB(nn), PER(nn),'ob','MarkerFace','b','MarkerSize',MARK_size);
end



axis([13.5 18.5 1.e-4 1])
xlabel('xlabel')
ylabel('ylabel')
legend([hDMP10,hDMP30,hCBC10,hCBC30,hEP2_10,hEP3_10,hEP2_30,hEP3_30],...
       {'DMPXXX.XXX','DMP30','CBC10','CBC30','EP2.10','EP3.10','EP2.30','EP3.30'},...
       'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

fname='PER_Tikh_EP';
print('-depsc','-r400',['./',fname,'.eps'])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(3)
clf
%%%%%%%%%%%%%  Discretized M P (ideal)
%%%  DMP Rate 7/8
if 1 %% 64 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
hDMP10=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
end
if 1 
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',2);
hDMP30=semilogy(SNRdB, PER,'bp','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% Original Colavolpe's scheduling  #10 x (1,1) #30 x(1,1) but using CMM
%%% Tikh (It=1) Rate 7/8
if 0
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB(1:end-1), PER(1:end-1),'-m');
hCBC10=semilogy(SNRdB(1:end-1), PER(1:end-1),'dm','MarkerFace','m','MarkerSize',MARK_size);
end
if 0
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30x1_KEEP_16QAM_SNR=14dB_21dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--m');
hCBC30=semilogy(SNRdB, PER,'dm','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
%%%  All-pilots Rate 7/8
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'-r','LineWidth',2);
hAP10=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);
end
if 1
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'--r','LineWidth',2);
hAP30=semilogy(SNRdB, PER,'or','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% TURBO - EXPECTATION PROPAGATION Scheduling: 2x(2,10)
%%% Tikh 2x(2,10) Rate 7/8 
if 0
nn=(1:12)';
% 10^5 packets 100 drop
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=2x10_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM_old.mat'])
semilogy(SNRdB(nn), PER(nn),'-g');
hEP2x2_10=semilogy(SNRdB(nn), PER(nn),'vg','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% TURBO - EXPECTATION PROPAGATION Scheduling: 3x(2,10)
%%% Tikh 3x(2,10) Rate 7/8 
if 1
nn=(1:12)';
% 10^5 packets 100 drop
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=3x10_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM_old.mat'])
semilogy(SNRdB(nn), PER(nn),'--k');
hEP3x2_10=semilogy(SNRdB(nn), PER(nn),'vk','MarkerFace','w','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=3x10_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB(nn), PER(nn),'--vm');
end

%%%%%% TURBO - EXPECTATION PROPAGATION Scheduling: 2x(3,10)
%%% Tikh 2x(2,10) Rate 7/8 
if 0
nn=(1:12)';
% 10^5 packets 100 drop
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=2x10_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM_old.mat'])
semilogy(SNRdB(nn), PER(nn),'-g');
hEP2x3_10=semilogy(SNRdB(nn), PER(nn),'og','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% TURBO - EXPECTATION PROPAGATION Scheduling: 3x(3,10)
%%% Tikh 3x(2,10) Rate 7/8 
if 1
nn=(1:12)';
% 10^5 packets 100 drop
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=3x10_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM_old.mat'])
semilogy(SNRdB(nn), PER(nn),'--k');
hEP3x3_10=semilogy(SNRdB(nn), PER(nn),'sk','MarkerFace','w','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=3x10_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB(nn), PER(nn),'--ms');
end

axis([13 16 1.e-4 1])
xlabel('xlabel')
ylabel('ylabel')
legend([hDMP10,hDMP30,hAP10,hAP30...%,hCBC10,hCBC30,
        hEP3x2_10,hEP3x3_10],...
       {'DMP10XXX.XXX.X','DMP30X','All-pilots10','All-pilots30'...%,'CBC10','CBC30'
           ,'EP3x(2,10)','EP3x(3,10)'},'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

fname='PER_Tikh_EP_turbo';
print('-depsc','-r400',['./',fname,'.eps'])


==> figures/show_MaxLog_MinSum_PER_Revision.m <==
function show_MaxLog_MinSum_PER_Revision
%% Show performance of the tracking algorithms
%close all
th_start=0.8*pi; th_end=2.3*pi;
th = (th_start : 0.01 : th_end)';
Log_ellipse = @(xCenter,yCenter,xRadius, yRadius) [xRadius * cos(th) + xCenter, yRadius * sin(th) + yCenter  ];

MARK_size =10;
LINE_w =1.5;
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 1  (shows only the results for L={17,25} and R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 0
    figure(1)
    clf
    set(gca,'YScale','log')
    grid('on'); hold('on');
    %%%%%%%%%%%%%  Discretized MP (ideal)
    %%%  DMP Rate 7/8
    %% 64 points 10^5 blocks
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
    semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
    hDMP=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
    
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=12.5dB_14.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
    semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
    hDMP64_T=semilogy(SNRdB, PER,'pb','MarkerFace','w','MarkerSize',MARK_size);
    
    
    %load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
    %semilogy(SNRdB, PER,'--b','LineWidth',2);
    %semilogy(SNRdB, PER,'bp','MarkerFace','w','MarkerSize',MARK_size);
    
    %%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
    %%%  All-pilots Rate 7/8
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB, PER,'-r','LineWidth',2);
    hAP=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);
    
    % load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
    % semilogy(SNRdB, PER,'--r','LineWidth',2);
    % semilogy(SNRdB, PER,'or','MarkerFace','w','MarkerSize',MARK_size);
    
    %%%%%%%%%%%%%  AWGN (no phase noise)
    %%%  AWGN Rate 7/8
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12dB_13.4dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
    hAWGN=semilogy(SNRdB, PER,':g','LineWidth',2);
    %semilogy(SNRdB, PER,'g','MarkerFace','g','MarkerSize',MARK_size);
    
    
    %%%%%% One-shot Colavolpe
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'-k');
    hCBC1S=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
    %%% L=17
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'--k');
    hCBC1S_17=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','w','MarkerSize',MARK_size);
    
    %%%%%% One-shot Intra-MP
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_24dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'-c');
    hIP1S=semilogy(SNRdB(1:end), PER(1:end),'sc','MarkerFace','c','MarkerSize',MARK_size);
    %%% L=17
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'--c');
    hIP1S_17=semilogy(SNRdB(1:end), PER(1:end),'sc','MarkerFace','w','MarkerSize',MARK_size);
    
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%% TURBO SCHEMES
    
    %%%%%% CBC+CMM Original Colavolpe's scheduling  #10 x (1,1) #30 x(1,1) but using CMM
    %%% Tikh (It=1) Rate 7/8
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'-k');
    hCBC10=semilogy(SNRdB(1:end), PER(1:end),'^k','MarkerFace','k','MarkerSize',MARK_size);
    %%% L=17
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'--k');
    hCBC10_17=semilogy(SNRdB(1:end), PER(1:end),'^k','MarkerFace','w','MarkerSize',MARK_size);
    
    
    %%%%%% CBC+GA: scheduling  #10 x (1,1) #30 x(1,1) + Gaussian approximation (GA) for the constellation
    %%% Tikh (It=1) Rate 7/8
    % old- erronously calculated GA projection
    %load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA_old.mat'])
    %semilogy(SNRdB(1:end), PER(1:end),'-g');
    %hCBCGA10_old=semilogy(SNRdB(1:end), PER(1:end),'vg','MarkerFace','g','MarkerSize',MARK_size);
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'-k');
    hCBCGA10=semilogy(SNRdB(1:end), PER(1:end),'vk','MarkerFace','k','MarkerSize',MARK_size);
    %%% L=17
    % old- erronously calculated GA projection
    %load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_26.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA_old.mat'])
    %semilogy(SNRdB(1:end), PER(1:end),'--g');
    %hCBCGA10_17_old=semilogy(SNRdB(1:end), PER(1:end),'vg','MarkerFace','w','MarkerSize',MARK_size);
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_27.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'--k');
    hCBCGA10_17=semilogy(SNRdB(1:end), PER(1:end),'vk','MarkerFace','w','MarkerSize',MARK_size);
    
    
    % Turbo Intra-MP
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'-c');
    hIP1S=semilogy(SNRdB(1:end), PER(1:end),'<c','MarkerFace','c','MarkerSize',MARK_size);
    %%% L=17
    
    axis([12 28 1.e-4 1])
    xlabel('xlabel')
    ylabel('ylabel')
    legend([hDMP, hDMP64_T, hAP, hAWGN, hCBCGA10, hCBC10],{'DMPXXX','DMP-T','All-pilots','AWGN','CBC+GA','CBC+CMM'},'FontSize',20,'Location','NorthEast')
    set(gca,'FontSize',12)
    
    fname='PER_Tikh_Ex1_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 4  One-shot  L={17,25} and R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 1
    figure(4)
    clf
    set(gca,'YScale','log')
    grid('on'); hold('on');
    DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
    %%%%%%%%%%%%%  Discretized MP (ideal)
    %%%  DMP Rate 7/8
    %% 64 points 10^5 blocks
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
    semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
    hDMP=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
    %%% L=17
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13dB_15.8dB_sigmap2=0.01_L=17_PhEst=BCJR-DMP.64.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'--b','LineWidth',2);
    hDMP_17=semilogy(SNRdB(1:end), PER(1:end),'bp','MarkerFace','b','MarkerSize',MARK_size);
    
    
    %%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
    %%%  All-pilots Rate 7/8
    if 0
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB, PER,'-r','LineWidth',2);
        hAP=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);
    end
    
    %%%%%%%%%%%%%  AWGN (no phase noise)
    %%%  AWGN Rate 7/8
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12dB_13.4dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
    hAWGN=semilogy(SNRdB, PER,':g','LineWidth',3);
    %semilogy(SNRdB, PER,'g','MarkerFace','g','MarkerSize',MARK_size);
    
    
    %%%%%% One-shot Colavolpe
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
    hCBC1S=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
    %%% L=17
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
    hCBC1S_17=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
    
    if 1
        %%%%%% One-shot Intra-MP
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_24dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-c','LineWidth',LINE_w);
        hIntra1S=semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','c','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--c','LineWidth',LINE_w);
        hIntra1S_17=semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','c','MarkerSize',MARK_size);
    end
    
        %%%%%% One-shot EXPECTATION PROPAGATION (It=2)
    %%% Tikh (It=2) Rate 7/8
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_19.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP2=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP2_17=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    %%%%%% EXPECTATION PROPAGATION (It=3)
    %%% Tikh (It=3) Rate 7/8
    if 1
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_19.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        nn=(1:length(SNRdB))';
        semilogy(SNRdB(nn), PER(nn),'-m','LineWidth',LINE_w);
        hEP3=semilogy(SNRdB(nn), PER(nn),'^m','MarkerFace','m','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP3_17=semilogy(SNRdB, PER,'^m','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    %%%%%% EXPECTATION PROPAGATION (It=4)
    %%% Tikh (It=4) Rate 7/8
    if 0
        nn=(1:10)';
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_18dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=4_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB(nn), PER(nn),'-k');
        hEP4=semilogy(SNRdB(nn), PER(nn),'^m','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    if 0
        %%%%%% One-shot Intra-MP EP + Dumping Iep=2
        %% zeta=0.4
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r');
            semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','r','MarkerSize',MARK_size);
            %%% L=17
        end
        %% zeta=0.6
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.6_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r');
            semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','b','MarkerSize',MARK_size);
            %%% L=17
            
        end
        %% zeta=0.8
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.8_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r','LineWidth',LINE_w);
            semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','g','MarkerSize',MARK_size);
            %%% L=17
        end
        %% zeta=1
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r','LineWidth',LINE_w);
            semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','w','MarkerSize',MARK_size);
            %%% L=17
        end
        
    end
    
    if 1
        %%%%%% One-shot Intra-MP HYBRID EP (CBC_1+SKR_1) + Dumping
        %% zeta=0.2
        if 0
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.2_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-c');
            semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','g','MarkerSize',MARK_size);
            %%% L=17
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.2_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--c');
            semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','g','MarkerSize',MARK_size);
        end
        %% zeta=0.4
        if 0
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.4_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-c');
            semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','r','MarkerSize',MARK_size);
            %%% L=17
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.4_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--c');
            semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','r','MarkerSize',MARK_size);
        end
        %% zeta=0.6
        if 0
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.6_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-c');
            semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','b','MarkerSize',MARK_size);
            %%% L=17
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.6_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--c');
            semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','b','MarkerSize',MARK_size);
        end
        %% zeta=0.8
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.8_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
            hHYBRID=semilogy(SNRdB(1:end), PER(1:end),'ok','MarkerFace','k','MarkerSize',MARK_size);
            %%% L=17
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_DUMP=0.8_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
            semilogy(SNRdB(1:end), PER(1:end),'ok','MarkerFace','k','MarkerSize',MARK_size);
        end
        %% zeta=0.9
        if 0
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=0.9_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-c','LineWidth',LINE_w);
            semilogy(SNRdB(1:end), PER(1:end),'oc','MarkerFace','c','MarkerSize',MARK_size);
            %%% L=17
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_17dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=0.9_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--c','LineWidth',LINE_w);
            semilogy(SNRdB(1:end), PER(1:end),'oc','MarkerFace','c','MarkerSize',MARK_size);
        end
        %% zeta=1.0
        if 0
            %%% L=25
            %load([DIR,'.mat'])
            %semilogy(SNRdB(1:end), PER(1:end),'-g','LineWidth',LINE_w);
            %semilogy(SNRdB(1:end), PER(1:end),'og','MarkerFace','g','MarkerSize',MARK_size);
            %%% L=17
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13dB_16dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=1_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--g','LineWidth',LINE_w);
            semilogy(SNRdB(1:end), PER(1:end),'og','MarkerFace','g','MarkerSize',MARK_size);
        end
    end
   
    
    axis([13.5 22 1.e-4 1])
    xlabel('xlabel')
    ylabel('ylabel')
    legend([hDMP, hCBC1S,hIntra1S,hEP2,hEP3,hHYBRID],...
        {'DMPXXXX.XXXX','CBC','Intra-MP','EP2','EP3','HYBRID'},...
        'FontSize',20,'Location','NorthEast')
    set(gca,'FontSize',12)
    
    fname='PER_Tikh_OneShot_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% F I G U R E     6 4 - Q A M   One-shot  L={17,25} and R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 1
    figure(64)
    clf
    set(gca,'YScale','log')
    grid('on'); hold('on');
    DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
    %%%%%%%%%%%%%  Discretized MP (ideal)
    %%%  DMP Rate 7/8
    if 1
        %% 64 points 10^5 blocks
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_21dB_sigmap2=0.0025_L=25_PhEst=BCJR-DMP.64.mat'])
        semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
        hDMP=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_21dB_sigmap2=0.0025_L=17_PhEst=BCJR-DMP.64.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--b','LineWidth',2);
        hDMP_17=semilogy(SNRdB(1:end), PER(1:end),'bp','MarkerFace','b','MarkerSize',MARK_size);
    end
    
    %%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
    %%%  All-pilots Rate 7/8
    if 0
        load([DIR,'.mat'])
        semilogy(SNRdB, PER,'-r','LineWidth',2);
        hAP=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);
    end
    
    %%%%%%%%%%%%%  AWGN (no phase noise)
    %%%  AWGN Rate 7/8
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=17dB_19dB_sigmap2=0_L=17_PhEst=AWGN.mat'])
    hAWGN=semilogy(SNRdB, PER,':g','LineWidth',3);
    %semilogy(SNRdB, PER,'g','MarkerFace','g','MarkerSize',MARK_size);
    
    
    %%%%%% One-shot Colavolpe
    if 1
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=20dB_26dB_sigmap2=0.0025_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hCBC1S=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=20dB_24dB_sigmap2=0.0025_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
        hCBC1S_17=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
    end
    
    if 1
        %%%%%% One-shot Intra-MP
        
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_22.9dB_sigmap2=0.0025_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=EP_DUMP=0.8_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-c','LineWidth',LINE_w);
        hIntra1S=semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','c','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_22.9dB_sigmap2=0.0025_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=EP_DUMP=0.8_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--c','LineWidth',LINE_w);
        hIntra1S_17=semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','c','MarkerSize',MARK_size);
    end
    
        %%%%%% One-shot EXPECTATION PROPAGATION (It=2)
    %%% Tikh (It=2) Rate 7/8
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_23dB_sigmap2=0.0025_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP2=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_23dB_sigmap2=0.0025_L=17_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP2_17=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    %%%%%% EXPECTATION PROPAGATION (It=3)
    %%% Tikh (It=3) Rate 7/8
    if 1
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_23dB_sigmap2=0.0025_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        nn=(1:length(SNRdB))';
        semilogy(SNRdB(nn), PER(nn),'-m','LineWidth',LINE_w);
        hEP3=semilogy(SNRdB(nn), PER(nn),'^m','MarkerFace','m','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_23dB_sigmap2=0.0025_L=17_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP3_17=semilogy(SNRdB, PER,'^m','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    if 1
        %%%%%% One-shot Intra-MP HYBRID EP (CBC_1+SKR_1) + Dumping
        %% zeta=0.8
        %%% L=25
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_22.9dB_sigmap2=0.0025_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=0.8_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hHYBRID=semilogy(SNRdB(1:end), PER(1:end),'ok','MarkerFace','k','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_64QAM_SNR=19dB_22.9dB_sigmap2=0.0025_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=0.8_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
        semilogy(SNRdB(1:end), PER(1:end),'ok','MarkerFace','k','MarkerSize',MARK_size);
    end
   
    
    axis([19 25 1.e-4 1])
    xlabel('xlabel')
    ylabel('ylabel')
    legend([hDMP, hCBC1S,hIntra1S,hEP2,hEP3,hHYBRID],...
        {'DMPXXXX.XXXX','CBC','Intra-MP','EP2','EP3','HYBRID'},...
        'FontSize',20,'Location','NorthEast')
    set(gca,'FontSize',12)
    
    fname='PER_Tikh_OneShot64QAM_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Iterative Receivers
if 0
    figure(2)
    clf
    set(gca,'YScale','log')
    grid('on'); hold('on');
    %%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
    %%%  All-pilots Rate 7/8
    if 0
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB, PER,'-r','LineWidth',2);
    hAP=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);
    end
    
    %%%%%%%%%%%%%  Discretized M P (ideal)
    %%%  DMP Rate 7/8
    if 1 %% 64 points 10^5 blocks
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_16.3dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
        semilogy(SNRdB, PER,'-b','LineWidth',2);
        hDMP10=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
        %%%  Iterative DMP Rate 7/8
        if 0 
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=12.5dB_14.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
        semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
        hDMP_T=semilogy(SNRdB, PER,'pb','MarkerFace','w','MarkerSize',MARK_size);
        end
    end
    
    %%%%%% CBC + CMM %%% Tikh (It=1) Rate 7/8
    if 1
        %%% Tikh (It=1) Rate 7/8
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hCBC_10=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','w','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
        semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','w','MarkerSize',MARK_size);
    end
    
    %%%%%% CBC + GA
    if 1
        gray=[1,1,1]*0.8;
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hCBCGA_10=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace',gray,'MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=14dB_27.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
        semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace',gray,'MarkerSize',MARK_size);
        
    end
    
    % CBC+CMM + DUMPING
    if 1
        %% ----- L=25
        %% xi=0.6
        if 0
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.6_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k');
        hCBC_06=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','g','MarkerSize',MARK_size);
        end
        %% xi=0.7
        if 1
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.5dB_19.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-r');
        hCBC_07=semilogy(SNRdB(1:end), PER(1:end),'or','MarkerFace','w','MarkerSize',MARK_size);
        end
        %% xi=0.8
        if 0
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.8_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k');
        hCBC_08=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','m','MarkerSize',MARK_size);
        end
        %% xi=0.9
        if 0
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.9_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k');
        hCBC_09=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','y','MarkerSize',MARK_size);
        end
        %% ----- L=17
        %% xi=0.6
        if 0
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.6_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--k');
        semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','g','MarkerSize',MARK_size);
        end
        %% xi=0.7
        if 1 
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.5dB_18.3dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--r','LineWidth',LINE_w);
        semilogy(SNRdB(1:end), PER(1:end),'or','MarkerFace','w','MarkerSize',MARK_size);
        end
    end
    
    %%%%%% CBC + GA + DUMPING
    if 1
        %% xi=0.7
        gray=[1,1,1]*0.8;
        red_gray=[1,0,0]*0.8;
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-r','LineWidth',LINE_w);
        hCBCGA_07=semilogy(SNRdB(1:end), PER(1:end),'or','MarkerFace',red_gray,'MarkerSize',MARK_size);
        %%% L=17
        %% xi=0.7
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--r','LineWidth',LINE_w);
        semilogy(SNRdB(1:end), PER(1:end),'or','MarkerFace',red_gray,'MarkerSize',MARK_size);
        
    end
    
    if 0
        %%%%%% One-shot Colavolpe
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hCBC1S=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
        hCBC1S_17=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
    end
    
    
    axis([13 21 1.e-5 1])
    xlabel('xlabel')
    ylabel('ylabel')
    hleg=legend([hDMP10,...%,hCBC10,hCBC30,
        hCBC_10, hCBCGA_10,...
        hCBC_07,...
        hCBCGA_07],...
        {'DMP10XXX.XXX.X',...
        'CBC+CMM','CBC+GA',...
        'CBC+CMM 0.7',...
        'CBC+GA 0.7'},'FontSize',20,'Location','NorthEast')
    set(gca,'FontSize',12)
    
    fname='PER_Tikh_CBC_turbo_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 1
    figure(3)
    clf
    
    %%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
    %%%  All-pilots Rate 7/8
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
    semilogy(SNRdB, PER,'-r','LineWidth',2);
    grid('on'); hold('on');
    hAP=semilogy(SNRdB, PER,'hr','MarkerFace','r','MarkerSize',MARK_size);
    
    %%%%%%%%%%%%%  Discretized M P (ideal)
    %%%  DMP Rate 7/8
    if 1 %% 64 points 10^5 blocks
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
        semilogy(SNRdB, PER,'-b','LineWidth',2);
        hDMP10=semilogy(SNRdB, PER,'bp','MarkerFace','w','MarkerSize',MARK_size);
        %%%  Iterative DMP Rate 7/8
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=12.5dB_14.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
        semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
        hDMP_T=semilogy(SNRdB, PER,'pb','MarkerFace','b','MarkerSize',MARK_size);
    end
    
    
    %%%%%% TURBO - EXPECTATION PROPAGATION Scheduling: 10x(2,1)
    %%% Tikh 10x(2,1) Rate 7/8
    if 1
        % 10^5 packets 100 drop
%         load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13dB_15dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
%         semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
%         hEP2=semilogy(SNRdB, PER,'vm','MarkerFace','w','MarkerSize',MARK_size);
        %%%
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP2=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
        %%% L=17
%         load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13.1dB_15.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
%         semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
%         hEP2_17=semilogy(SNRdB, PER,'vm','MarkerFace','w','MarkerSize',MARK_size);
        %%%
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP2_17=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    %%%%%% TURBO - EXPECTATION PROPAGATION Scheduling: 10x(3,1)
    %%% Tikh 10x(3,1) Rate 7/8
    if 1
        % 10^5 packets 100 drop
%         load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13dB_15dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
%         semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
%         hEP3=semilogy(SNRdB, PER,'^m','MarkerFace','w','MarkerSize',MARK_size);
        %%%
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP3=semilogy(SNRdB, PER,'^m','MarkerFace','m','MarkerSize',MARK_size);        
        %%% L=17
%         load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
%         semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
%         hEP3_17=semilogy(SNRdB, PER,'^m','MarkerFace','w','MarkerSize',MARK_size);
        %%
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP3_17=semilogy(SNRdB, PER,'^m','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    %%%%%% TURBO - Intra-MP
    %%% Tikh
    if 1
        % 10^5 packets 100 drop
        %load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-c','LineWidth',LINE_w);
        hIntraMP=semilogy(SNRdB, PER,'dc','MarkerFace','c','MarkerSize',MARK_size);
        %%% L=17
        %load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13dB_15.8dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--c','LineWidth',LINE_w);
        hIntraMP=semilogy(SNRdB, PER,'dc','MarkerFace','c','MarkerSize',MARK_size);
    end

    %%%%%% TURBO - Intra-MP-HYBRID
    %%% Tikh
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_15.1dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=0.8_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-k','LineWidth',LINE_w);
        h_HYBRID=semilogy(SNRdB, PER,'ok','MarkerFace','k','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=0.8_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--k','LineWidth',LINE_w);
        semilogy(SNRdB, PER,'ok','MarkerFace','k','MarkerSize',MARK_size);
        %%% L=17 (DUMP=1)
        %load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_Turbo.scal.=0.7_16QAM_SNR=13.1dB_14.7dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL_MPtype=HYBRID_EPstartMPit=1_DUMP=1_PRoj=CMM.mat'])
        %semilogy(SNRdB, PER,'--k','LineWidth',LINE_w);
        %semilogy(SNRdB, PER,'ok','MarkerFace','g','MarkerSize',MARK_size);
    end

    
    
    axis([13.7 14.7 1.e-4 1])
    %axis([13 15.5 1.e-4 1])
    xlabel('xlabel')
    ylabel('ylabel')
    legend([hAP,hDMP10,hDMP_T,...%,hCBC10,hCBC30,
        hEP2,hEP3,...
        hIntraMP,h_HYBRID],...
        {'All-pilots','DMP10XXX.XX','DMP-T',...
        'EP2','EP3','Intra-MP','HYBRID'},'FontSize',20,'Location','NorthEast')
    set(gca,'FontSize',12)
    
    fname='PER_Tikh_turbo_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 5  CBC+EP with dumping choice
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 0
    figure(5)
    clf
    set(gca,'YScale','log')
    grid('on'); hold('on');
    DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
    
    %%%%%%%%%%%%%  AWGN (no phase noise)
    %%%  AWGN Rate 7/8
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12dB_13.4dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
    hAWGN=semilogy(SNRdB, PER,':g','LineWidth',3);
    %semilogy(SNRdB, PER,'g','MarkerFace','g','MarkerSize',MARK_size);

    
    %%%%%%%%%%%%%  Discretized MP (ideal)
    %%%  DMP Rate 7/8
    %% 64 points 10^5 blocks
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
    semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
    hDMP=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
    
    if 1
        %%%%%% One-shot Colavolpe
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_28dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hCBC1S=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
        %%% L=17
        if 0
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
            hCBC1S_17=semilogy(SNRdB(1:end), PER(1:end),'sk','MarkerFace','k','MarkerSize',MARK_size);
        end
    end
    
    if 0
        %%%%%% One-shot Intra-MP
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_24dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-c');
        hIntra1S=semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','c','MarkerSize',MARK_size);
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'--c');
        hIntra1S_17=semilogy(SNRdB(1:end), PER(1:end),'dc','MarkerFace','c','MarkerSize',MARK_size);
    end
    
    %%%%%% One-shot EXPECTATION PROPAGATION (It=2)
    %%% Tikh (It=2) Rate 7/8 xi=0.2
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.2_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP2_02=semilogy(SNRdB, PER,'vr','MarkerFace','r','MarkerSize',MARK_size);
    end
    
    %%%%%% One-shot EXPECTATION PROPAGATION (It=2)
    %%% Tikh (It=2) Rate 7/8 xi=0.4
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_19.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',3);
        hEP2_04=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
    end
    if 0
        %%% L=17
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP2_17=semilogy(SNRdB, PER,'vm','MarkerFace','m','MarkerSize',MARK_size);
    end
    
    %%%%%% One-shot EXPECTATION PROPAGATION (It=2)
    %%% Tikh (It=2) Rate 7/8 xi=0.6
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.6_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP2_06=semilogy(SNRdB, PER,'vb','MarkerFace','b','MarkerSize',MARK_size);
    end
    
    %%%%%% One-shot EXPECTATION PROPAGATION (It=2)
    %%% Tikh (It=2) Rate 7/8 xi=0.8
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.8_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP2_08=semilogy(SNRdB, PER,'vg','MarkerFace','g','MarkerSize',MARK_size);
    end
    
    if 1
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'-m','LineWidth',LINE_w);
        hEP2_10=semilogy(SNRdB, PER,'vc','MarkerFace','c','MarkerSize',MARK_size);
    end
    
    
    %%%%%% EXPECTATION PROPAGATION (It=3)
    %%% Tikh (It=3) Rate 7/8
    
    %%% Tikh (It=3) Rate 7/8 xi=0.2
    if 0
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.2_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP3_02=semilogy(SNRdB, PER,'^y','MarkerFace','y','MarkerSize',MARK_size);
    end
    %%% Tikh (It=3) Rate 7/8 xi=0.4
    if 0
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_19.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
        nn=(1:length(SNRdB))';
        semilogy(SNRdB(nn), PER(nn),'-.m','LineWidth',3);
        hEP3_04=semilogy(SNRdB(nn), PER(nn),'^m','MarkerFace','m','MarkerSize',MARK_size);
    end
    %%% Tikh (It=3) Rate 7/8 xi=0.6
    if 0
        % 10^5 packets 100 drop
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_19dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.6_PRoj=CMM.mat'])
        semilogy(SNRdB, PER,'--m','LineWidth',LINE_w);
        hEP3_06=semilogy(SNRdB, PER,'^b','MarkerFace','b','MarkerSize',MARK_size);
    end
    
    axis([12 19 1.e-4 1])
    xlabel('xlabel')
    ylabel('ylabel')
    legend([hAWGN, hDMP, hCBC1S, hEP2_02, hEP2_04, hEP2_06, hEP2_08, hEP2_10],...
        {'AWGN','DMPXXXX.XXXXX','CBC','EP2-02','EP2-04','EP2-06','EP2-08','EP2-10'},...
        'FontSize',20,'Location','SouthWest')
    set(gca,'FontSize',12)
    
    fname='PER_EP_OneShot_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 6  SKR+EP with dumping choice
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 1
    figure(6)
    clf
    set(gca,'YScale','log')
    grid('on'); hold('on');
    DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
    %%%%%%%%%%%%%  Discretized MP (ideal)
    %%%  DMP Rate 7/8
    %% 64 points 10^5 blocks
    load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
    semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
    hDMP=semilogy(SNRdB, PER,'bp','MarkerFace','b','MarkerSize',MARK_size);
    
    
    
    if 1
        %%%%%% One-shot Intra-MP
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_24dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hIntra1S=semilogy(SNRdB(1:end), PER(1:end),'dk','MarkerFace','k','MarkerSize',MARK_size);
        %%% L=17
        if 1
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
            hIntra1S_17=semilogy(SNRdB(1:end), PER(1:end),'dk','MarkerFace','k','MarkerSize',MARK_size);
        end
    end
    
    %%%%%% One-shot Intra-MP Shayovitz
    if 1
        load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra-Shayovitz_MPit=1_Bessel=LAA.mat'])
        semilogy(SNRdB(1:end), PER(1:end),'-k','LineWidth',LINE_w);
        hIntra1S_Sh=semilogy(SNRdB(1:end), PER(1:end),'ok','MarkerFace','w','MarkerSize',MARK_size);
        %%% L=17
        if 1
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=14dB_20dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra-Shayovitz_MPit=1_Bessel=LAA.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'--k','LineWidth',LINE_w);
            semilogy(SNRdB(1:end), PER(1:end),'ok','MarkerFace','w','MarkerSize',MARK_size);
        end
    end
    
    
    if 1
        %%%%%% One-shot Intra-MP EP + Dumping Iep=2
        %% zeta=0.4
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r','LineWidth',LINE_w);
            hSKREP2_04=semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','m','MarkerSize',MARK_size);
            %%% L=17
            if 1
                load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
                semilogy(SNRdB(1:end), PER(1:end),'--r','LineWidth',LINE_w);
                semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','m','MarkerSize',MARK_size);
            end
        end
        %% zeta=0.6
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.6_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r','LineWidth',LINE_w);
            hSKREP2_06=semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','b','MarkerSize',MARK_size);
            %%% L=17
            if 1
                load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.6_PRoj=CMM.mat'])
                semilogy(SNRdB(1:end), PER(1:end),'--r','LineWidth',LINE_w);
                semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','b','MarkerSize',MARK_size);
            end
        end
        %% zeta=0.8
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.8_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r','LineWidth',3);
            hSKREP2_08=semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','g','MarkerSize',MARK_size);
            %%% L=17
            if 1
                load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.8_PRoj=CMM.mat'])
                semilogy(SNRdB(1:end), PER(1:end),'--r','LineWidth',LINE_w);
                semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','g','MarkerSize',MARK_size);
            end
        end
        %% zeta=1.0
        if 1
            %%% L=25
            load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
            semilogy(SNRdB(1:end), PER(1:end),'-r','LineWidth',LINE_w);
            hSKREP2_10=semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','c','MarkerSize',MARK_size);
            %%% L=17
            if 1
                load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=1x10_KEEP_16QAM_SNR=13.5dB_18.5dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=2_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
                semilogy(SNRdB(1:end), PER(1:end),'--r','LineWidth',LINE_w);
                semilogy(SNRdB(1:end), PER(1:end),'dr','MarkerFace','c','MarkerSize',MARK_size);
            end
        end
        
    end
    
    
    axis([12 18.5 1.e-3 1])
    xlabel('xlabel')
    ylabel('ylabel')
    legend([hDMP, hIntra1S,hSKREP2_04,hSKREP2_06,hSKREP2_08, hSKREP2_10,hIntra1S_Sh],...
        {'DMPXXXX.XXXX','SKR','SKR+EP2-04','SKR+EP2-06','SKR+EP2-08','SKR+EP2-10','SKR-Sh'},...
        'FontSize',20,'Location','SouthWest')
    set(gca,'FontSize',12)
    
    fname='PER_SKR+EP_OneShot_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 10  ( shows the example of the PDF )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 0
    figure(10)
    clf
    grid('on'); hold('on');
    DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/PDFs/';
    load([DIR,'59.mat'])
    MARKERS={'s','v','v','v'};
    COLORS={'k','m','r','m'};
    nn=65;
    hDMP=plot(BCJR_DMP.pp/pi*180, BCJR_DMP.p_apo(:,nn),'bp-','MarkerSize',10,'MarkerFace','b','LineWidth',LINE_w);
    
    theta_deg=theta/pi*180; %% degs
    jjj=(1:4:length(theta));
    iB=1;
    plot(theta_deg, 10.^(logTikh(theta,BCJR{iB}.z(nn))) ,['-',COLORS{iB}],'LineWidth',LINE_w)
    hCBC=plot(theta_deg(jjj), 10.^(logTikh(theta(jjj),BCJR{iB}.z(nn))) ,[MARKERS{iB},COLORS{iB}],'LineWidth',1,'MarkerFace',COLORS{iB},'MarkerSize',10)
    iB=2;
    plot(theta_deg, 10.^(logTikh(theta,BCJR{iB}.z(nn))) ,['-', COLORS{iB}],'LineWidth',LINE_w)
    hEP2=plot(theta_deg(jjj), 10.^(logTikh(theta(jjj),BCJR{iB}.z(nn))) ,[MARKERS{iB},COLORS{iB}],'LineWidth',1,'MarkerFace',COLORS{iB},'MarkerSize',10)
    %iB=3;
    %hEP3=plot(theta, 10.^(logTikh(theta,BCJR{iB}.z(nn))) ,['-', MARKERS{iB},COLORS{iB}],'LineWidth',1,'MarkerFace',COLORS{iB})
    iB=4;
    plot(theta_deg, 10.^(logTikh(theta,BCJR{iB}.z(nn))) ,['-', COLORS{iB}],'LineWidth',LINE_w)
    hSKR=plot(theta_deg(jjj), 10.^(logTikh(theta(jjj),BCJR{iB}.z(nn))) ,[MARKERS{iB},COLORS{iB}],'LineWidth',1,'MarkerFace','w','MarkerSize',10)
    
    Ww_plot=mod( Ww(nn),2*pi);
    if Ww_plot>pi, Ww_plot=Ww_plot-2*pi; end
    Ww_plot=Ww_plot/pi*180;
    plot(Ww_plot,0,'ko','MarkerFace','w','MarkerSize',10)
    
    
    DKL_all(nn,:)
    %[dkl{1}(nn), dkl{2}(nn), dkl{3}(nn), dkl{4}(nn)]
    axis([-120 40 0 4.5])
    legend( [ hDMP, hCBC,hEP2, hSKR],...
        {'DMPXXXX.XXXX','CBC','EP2 0.4','EP2 1.0'},...
        'FontSize',20,'Location','NorthEast')
    set(gca,'FontSize',12)
    xlabel('xlabel')
    ylabel('ylabel')
    fname='PDF_Rev';
    print('-depsc','-r400',['./',fname,'.eps'])
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 11  ( shows PDFs of DKL)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 0
    figure(11)
    clf
    grid('on'); hold('on');
    DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/STATS/';
    Lstr='25';
    load([DIR,'HISTO_DKL_LDPC_4032_16QAM_SNR=16dB_24dB_sigmap2=0.01_L=',Lstr,'.mat'])
    indSNR=2;
    XX=STATS{indSNR}.DKL;
    %XX=STATS{iFig}.BER_rx;
    %XX=STATS{iFig}.GMI;
    Hist_edges_log =logspace( log10( max(min(XX(:)), 1.e-4 ) ), log10(max(XX(:))), 100 );
    Hist_edges_plot =(Hist_edges_log(1:end-1)+Hist_edges_log(2:end))/2;
    dhist=diff(Hist_edges_log);
    dhist=dhist(:);
    HISTO=[];
    for iB=1:size(XX,2)
        HISTO(:,iB)=histcounts( XX(:,iB), Hist_edges_log)';
    end
    HISTO=HISTO/size(XX,1);
    %% PDF
    HISTO=HISTO./dhist;
    % lines
    loglog(Hist_edges_plot, HISTO(:,1),'k-');%,'MarkerFace','k','MarkerSize',MARK_size);%%%%%%%%%%%%%  CBC
    loglog(Hist_edges_plot, HISTO(:,2),'m-');%,'MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP2
    loglog(Hist_edges_plot, HISTO(:,3),'m-');%,'MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP3
    loglog(Hist_edges_plot, HISTO(:,4),'c-');%,'MarkerFace','c','MarkerSize',MARK_size);%%%%%%%%%%%%%   SKR
    ii=(1:3:length(Hist_edges_plot))';
    hCBC=loglog(Hist_edges_plot, HISTO(:,1),'ks','MarkerFace','k','MarkerSize',MARK_size);%%%%%%%%%%%%%  CBC
    hEP2=loglog(Hist_edges_plot(ii), HISTO(ii,2),'mv','MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP2
    hEP3=loglog(Hist_edges_plot(ii), HISTO(ii,3),'m^','MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP3
    hSKR=loglog(Hist_edges_plot(ii), HISTO(ii,4),'cd','MarkerFace','c','MarkerSize',MARK_size);%%%%%%%%%%%%%   SKR
    axis([1.e-2 2 1.e-3 100])
    set(gca,'FontSize',12,'YScale','log','XScale','log')
    xlabel('xlabel')
    ylabel('ylabel')
    legend( [ hCBC,hEP2, hEP3, hSKR],...
        {'CBC.XXX','EP2','EP3','SKR'},...
        'FontSize',20,'Location','SouthWest');
    
    fname=['PDF_DKL_L',Lstr,'_SNR=',num2str(SNRdB(indSNR)),'_Rev'];
    print('-depsc','-r400',['./',fname,'.eps'])
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 12-13  ( shows CDFs of GMI)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 0
    all_Lstr={'25','17'}; all_indSNR=[1,3];
    for ii=1:2
        figure(11+ii)
        clf
        grid('on'); hold('on');
        DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/STATS/';
        
        
        Lstr=all_Lstr{ii}; indSNR=all_indSNR(ii);
        
        load([DIR,'HISTO_GMI_BER_LDPC_4032_16QAM_SNR=16dB_18dB_sigmap2=0.01_L=',Lstr,'.mat'])
        XX=STATS{indSNR}.GMI;
        Hist_edges_log =logspace( log10( max(min(XX(:)), 1.e-4 ) ), log10(max(XX(:))), 100 );
        Hist_edges_plot =(Hist_edges_log(1:end-1)+Hist_edges_log(2:end))/2;
        dhist=diff(Hist_edges_log);
        dhist=dhist(:);
        HISTO=[];
        for iB=1:size(XX,2)
            HISTO(:,iB)=histcounts( XX(:,iB), Hist_edges_log)';
        end
        HISTO=HISTO/size(XX,1);
        HISTO=cumsum(HISTO,1,'reverse');
        % lines
        loglog(Hist_edges_plot, HISTO(:,1),'k-');%,'MarkerFace','k','MarkerSize',MARK_size);%%%%%%%%%%%%%  CBC
        loglog(Hist_edges_plot, HISTO(:,2),'m-');%,'MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP2
        loglog(Hist_edges_plot, HISTO(:,3),'m-');%,'MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP3
        loglog(Hist_edges_plot, HISTO(:,4),'c-');%,'MarkerFace','c','MarkerSize',MARK_size);%%%%%%%%%%%%%   SKR
        ii=(1:3:length(Hist_edges_plot))';
        hCBC=loglog(Hist_edges_plot(ii), HISTO(ii,1),'ks','MarkerFace','k','MarkerSize',MARK_size);%%%%%%%%%%%%%  CBC
        hEP2=loglog(Hist_edges_plot(ii), HISTO(ii,2),'mv','MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP2
        hEP3=loglog(Hist_edges_plot(ii), HISTO(ii,3),'m^','MarkerFace','m','MarkerSize',MARK_size);%%%%%%%%%%%%%   EP3
        hSKR=loglog(Hist_edges_plot(ii), HISTO(ii,4),'cd','MarkerFace','c','MarkerSize',MARK_size);%%%%%%%%%%%%%   SKR
        
        % decoder
        DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/EXIT/';
        load([DIR,'Decoder_EXIT_4032_R=0.875Dec_MinSum_It=10.mat'])
        [Dec_in,Dec_out]=inE2PER(1-STATS.GMI_in(:),STATS.PER_out(:));
        fi=find(Dec_in>.1); Dec_out(fi)=1;
        loglog(Dec_in,Dec_out,'r-')
        fi=find(Dec_out>0.9);
        plot(Dec_in(fi(1))*[1 1],[1.e-5 1],'r--')
        
        axis([1.e-2 .3 1.e-4 1])
        set(gca,'FontSize',12,'YScale','log','XScale','log')
        xlabel('xlabel')
        ylabel('ylabel')
        legend( [ hCBC,hEP2, hEP3, hSKR],...
            {'CBC.XXX','EP2','EP3','SKR'},...
            'FontSize',20,'Location','SouthWest');
        
        fname=['PDF_GMI_L',Lstr,'_SNR=',num2str(SNRdB(indSNR)),'_Rev'];
        print('-depsc','-r400',['./',fname,'.eps'])
    end
end

==> figures/show_MaxLog_PER.m <==
%% Show performance of the tracking algorithms
close all

MARK_size =8;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 1  (shows only the results for L=25 and R=3/4 R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(2)
set(gca,'YScale','log')
grid('on'); hold('on'); 
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
%%%%%%%%%%%%%  Discretized M P (ideal)
%%%  DMP Rate 7/8
if 1 
load([DIR,'LDPC_4032_R=0.875_MinSum_It=10._KEEP_16QAM_SNR=13.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
h1=semilogy(SNRdB, PER,'ob','MarkerFace','b','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_MinSum_It=30._KEEP_16QAM_SNR=13.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',1);
semilogy(SNRdB, PER,'ob','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
%%%  DMP Rate 7/8
if 1
load([DIR,'LDPC_4032_R=0.875_MinSum_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'-r','LineWidth',2);
h2=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875_MinSum_It=30._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'--r','LineWidth',1);
semilogy(SNRdB, PER,'or','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%%%%%%%%%  AWGN (no phase noise)
%%%  AWGN Rate 7/8
if 1 
load([DIR,'LDPC_4032_R=0.875_MinSum_It=10._KEEP_16QAM_SNR=12dB_14dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
semilogy(SNRdB, PER,'-g','LineWidth',2);
h3=semilogy(SNRdB, PER,'og','MarkerFace','g','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875_MinSum_It=30._KEEP_16QAM_SNR=12dB_14dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
semilogy(SNRdB, PER,'--g','LineWidth',1);
semilogy(SNRdB, PER,'og','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% Modified Colavolpe's method: scheduling  #2 x (1,15) #3 x(1,10)
%%% Tikh (It=1) Rate 7/8
if 1
load([DIR,'LDPC_4032_R=0.875_MinSum_It=3x10_KEEP_16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--m');
h4=semilogy(SNRdB, PER,'dm','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875_MinSum_It=2x15_KEEP_16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--m');
semilogy(SNRdB, PER,'pm','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% Original Colavolpe's scheduling  #10 x (1,1) #30 x(1,1) but using CMM
%%% Tikh (It=1) Rate 7/8

if 1
load([DIR,'LDPC_4032_R=0.875_MinSum_It=10x1_KEEP_16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
h4=semilogy(SNRdB, PER,'sb','MarkerFace','b','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875_MinSum_It=30x1_KEEP_16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'sb','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%% "True" Original Colavolpe's method: scheduling  #10 x (1,1) #30 x(1,1) + Gaussian approximation (GA) for the constellation
%%% Tikh (It=1) Rate 7/8

if 1
load([DIR,'LDPC_4032_R=0.875_MinSum_It=10x1_KEEP_16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
semilogy(SNRdB, PER,'--k');
h4=semilogy(SNRdB, PER,'sk','MarkerFace','k','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875_MinSum_It=30x1_KEEP_16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=GA.mat'])
semilogy(SNRdB, PER,'--k');
semilogy(SNRdB, PER,'sk','MarkerFace','w','MarkerSize',MARK_size);
end


%%%%%% EXPECTATION PROPAGATION (It=2)
%%% Tikh (It=2) Rate 7/8
if 0
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_17dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'vb','MarkerFace','b','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=13.5dB_16.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'vb','MarkerFace','w','MarkerSize',MARK_size);
end
%%%%%% EXPECTATION PROPAGATION (It=3)
%%% Tikh (It=3) Rate 7/8
if 0 
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_17dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'sb','MarkerFace','b','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=13.5dB_16.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'sb','MarkerFace','w','MarkerSize',MARK_size);
end

%%%%%%%%%%%% T U R B O     P R O C E S S I N G 

%%% Tikh-Intra (It=1) Rate 3/4  Turbo it=2
% load([DIR,'.mat']);
% semilogy(SNRdB, PER,'--k');
% h3=semilogy(SNRdB, PER,'dk','MarkerFace','w','MarkerSize',MARK_size);

%%% Tikh-Intra (It=1) Rate 7/8 Turbo it=2
%load([DIR,'LDPC_4032_R=0.875_It=10.10._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat']);
%semilogy(SNRdB, PER,'--b');
%semilogy(SNRdB, PER,'db','MarkerFace','b','MarkerSize',MARK_size);

%%% Tikh-Intra (It=1) Rate 3/4  Turbo it=3
% load([DIR,'.mat']);
% semilogy(SNRdB, PER,'--k');
% h3=semilogy(SNRdB, PER,'dk','MarkerFace','w','MarkerSize',MARK_size);

%%% Tikh-Intra (It=1) Rate 7/8 Turbo it=3
% load([DIR,'LDPC_4032_R=0.875_It=10.10.10._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat']);
% semilogy(SNRdB, PER,'--b');
% semilogy(SNRdB, PER,'db','MarkerFace','b','MarkerSize',MARK_size);


axis([11.5 22 1.e-4 1])
xlabel('xlabel')
ylabel('ylabel')
legend([h1,h2, h3,h4],{'DMPXXX','All-pilot','AWGN','CBC','MP'},'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

fname='PER_Tikh';
print('-depsc','-r400',['./',fname,'.eps'])
return


==> figures/show_PER.m <==
%% Show performance of the tracking algorithms
close all

MARK_size =8;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 1  (shows only the results for L=25 and R=3/4 R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(1)
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
%%%%%%%%%%%%%  Discretized M P (ideal)
%%%  DMP Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=13.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
h1=semilogy(SNRdB, PER,'ob','MarkerFace','b','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=13.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',1);
h1=semilogy(SNRdB, PER,'ob','MarkerFace','w','MarkerSize',MARK_size);

% DMP Rate 3/4
% load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.8dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
% semilogy(SNRdB, PER,'-k','LineWidth',2);
% semilogy(SNRdB, PER,'ok','MarkerFace','w','MarkerSize',MARK_size);

%%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
%%%  DMP Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=12.5dB_14.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'-r','LineWidth',2);
h2=semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);
%%% below a bit weird but setting MPit=2 is the same as MPit=1 in "All-Pilots" scenario
load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=12.5dB_14.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=2_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--r','LineWidth',1);
semilogy(SNRdB, PER,'or','MarkerFace','w','MarkerSize',MARK_size);


%%%%%%%%%%%%%  AWGN (non phase noise)
%%%  DMP Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=12dB_14dB_sigmap2=0_L=25_PhEst=AWGN.mat'])
semilogy(SNRdB, PER,'-g','LineWidth',2);
h3=semilogy(SNRdB, PER,'og','MarkerFace','g','MarkerSize',MARK_size);

%%%%%% Colavolpe's method 
%%% Tikh (It=1) Rate 3/4
% load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12.5dB_16dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1.mat'])
% semilogy(SNRdB, PER,'--k');
% h2=semilogy(SNRdB, PER,'sk','MarkerFace','w','MarkerSize',MARK_size);
%%% Tikh (It=1) Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'--b');
h4=semilogy(SNRdB, PER,'sb','MarkerFace','b','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'sb','MarkerFace','w','MarkerSize',MARK_size);


%%%%%% Raphaelli's method 
%%% Tikh-Intra (It=1) Rate 3/4
% load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1.mat']);
% semilogy(SNRdB, PER,'--k');
% h3=semilogy(SNRdB, PER,'dk','MarkerFace','w','MarkerSize',MARK_size);
% %%% Tikh-Intra (It=1) Rate 7/8
% load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat']);
% semilogy(SNRdB, PER,'--b');
% semilogy(SNRdB, PER,'db','MarkerFace','b','MarkerSize',MARK_size);

%%%%%% EXPECTATION PROPAGATION (It=2)
%%% Tikh (It=2) Rate 3/4
% load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
% semilogy(SNRdB, PER,'--k')
% semilogy(SNRdB, PER,'vk','MarkerFace','w','MarkerSize',MARK_size);
%%% Tikh (It=2) Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_17dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'vb','MarkerFace','b','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=13.5dB_16.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'vb','MarkerFace','w','MarkerSize',MARK_size);

%%%%%% EXPECTATION PROPAGATION (It=3)
%%% Tikh (It=3) Rate 3/4
% load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
% semilogy(SNRdB, PER,'--k')
% semilogy(SNRdB, PER,'sk','MarkerFace','w','MarkerSize',MARK_size);
%%% Tikh (It=3) Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_17dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'sb','MarkerFace','b','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=30._16QAM_SNR=13.5dB_16.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--b');
semilogy(SNRdB, PER,'sb','MarkerFace','w','MarkerSize',MARK_size);


%%%%%% EXPECTATION PROPAGATION (It=4)
%%% Tikh (It=3) Rate 3/4
% load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=4_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
% semilogy(SNRdB, PER,'--k')
% semilogy(SNRdB, PER,'^k','MarkerFace','w','MarkerSize',MARK_size);
%%% Tikh (It=3) Rate 7/8
% load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_17dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=4_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
% semilogy(SNRdB, PER,'--b');
% semilogy(SNRdB, PER,'^b','MarkerFace','b','MarkerSize',MARK_size);


%%%%%%%%%%%% T U R B O     P R O C E S S I N G 

%%% Tikh-Intra (It=1) Rate 3/4  Turbo it=2
% load([DIR,'.mat']);
% semilogy(SNRdB, PER,'--k');
% h3=semilogy(SNRdB, PER,'dk','MarkerFace','w','MarkerSize',MARK_size);

%%% Tikh-Intra (It=1) Rate 7/8 Turbo it=2
%load([DIR,'LDPC_4032_R=0.875_It=10.10._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat']);
%semilogy(SNRdB, PER,'--b');
%semilogy(SNRdB, PER,'db','MarkerFace','b','MarkerSize',MARK_size);

%%% Tikh-Intra (It=1) Rate 3/4  Turbo it=3
% load([DIR,'.mat']);
% semilogy(SNRdB, PER,'--k');
% h3=semilogy(SNRdB, PER,'dk','MarkerFace','w','MarkerSize',MARK_size);

%%% Tikh-Intra (It=1) Rate 7/8 Turbo it=3
% load([DIR,'LDPC_4032_R=0.875_It=10.10.10._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL_MPtype=EP_DUMP=1_PRoj=CMM.mat']);
% semilogy(SNRdB, PER,'--b');
% semilogy(SNRdB, PER,'db','MarkerFace','b','MarkerSize',MARK_size);


axis([11.5 22 1.e-3 1])
xlabel('xlabel')
ylabel('ylabel')
legend([h1,h2, h3,h4],{'DMPXXX','All-pilot','AWGN','CBC','MP'},'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

fname='PER_Tikh';
print('-depsc','-r400',['./',fname,'.eps'])
return
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 2
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(2)
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
% DMP Rate 3/4
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.5dB_12.9dB_sigmap2=0.01_L=17_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-m','LineWidth',2)
grid on
hold on
h1 = semilogy(SNRdB, PER,'+m','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.8dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--k','LineWidth',2)
semilogy(SNRdB, PER,'+k','MarkerFace','w','MarkerSize',MARK_size)

%%%  DMP Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=13.5dB_14.9dB_sigmap2=0.01_L=17_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-m','LineWidth',2)
semilogy(SNRdB, PER,'+m','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=13.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--k','LineWidth',2)
semilogy(SNRdB, PER,'+k','MarkerFace','w','MarkerSize',MARK_size)

%%% Tikh (It=1) Rate 3/4
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_14.4dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1.mat'])
semilogy(SNRdB, PER,'-m')
h2=semilogy(SNRdB, PER,'sm','MarkerFace','w','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12.5dB_16dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1.mat'])
semilogy(SNRdB, PER,'--k')
semilogy(SNRdB, PER,'sk','MarkerFace','k','MarkerSize',MARK_size)

%%% Tikh (It=1) Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_19dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'-m')
h2=semilogy(SNRdB, PER,'sm','MarkerFace','w','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=16dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1_Bessel=FULL.mat'])
semilogy(SNRdB, PER,'--k')
semilogy(SNRdB, PER,'sk','MarkerFace','k','MarkerSize',MARK_size)


%%% Tikh-Intra (It=1) Rate 3/4
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.5dB_15.4dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1.mat']);
semilogy(SNRdB, PER,'-m')
h3=semilogy(SNRdB, PER,'dm','MarkerFace','w','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1.mat']);
semilogy(SNRdB, PER,'--k')
semilogy(SNRdB, PER,'dk','MarkerFace','k','MarkerSize',MARK_size)

%%% Tikh-Intra (It=1) Rate 7/8
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=13.5dB_17dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat']);
semilogy(SNRdB, PER,'-m')
h3=semilogy(SNRdB, PER,'dm','MarkerFace','w','MarkerSize',MARK_size);
load([DIR,'LDPC_4032_R=0.875_It=10._16QAM_SNR=14dB_22dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-Intra_MPit=1_Bessel=FULL.mat']);
semilogy(SNRdB, PER,'--k')
semilogy(SNRdB, PER,'dk','MarkerFace','k','MarkerSize',MARK_size)


axis([11.5 22 1.e-3 1])
xlabel('xlabel')
ylabel('ylabel')
legend([h1,h2, h3],{'DMPXXX','CBC','MP'},'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

fname='PER_Tikh';
print('-depsc','-r400',['./',fname,'.eps'])


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 3
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%% L=17, 25, Max1 + EP
figure(3)
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.8dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--k','LineWidth',2)
grid on
hold on
h0=semilogy(SNRdB, PER,'+k','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12.5dB_16dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=1.mat'])
semilogy(SNRdB, PER,'--k')
h1=semilogy(SNRdB, PER,'sk','MarkerFace','k','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=LAA_MPtype=Max1_DUMP=0.1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--k')
h2=semilogy(SNRdB, PER,'^k','MarkerFace','k','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=LAA_MPtype=Max1_DUMP=0.1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--k')
h3=semilogy(SNRdB, PER,'hk','MarkerFace','k','MarkerSize',MARK_size);

%load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_15.5dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=4_Bessel=LAA_MPtype=Max1_DUMP=0.1_PRoj=CMM.mat'])
%semilogy(SNRdB, PER,'--k')
%h4=semilogy(SNRdB, PER,'dk','MarkerFace','w');

%%% EP
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--k')
h2=semilogy(SNRdB, PER,'vk','MarkerFace','k','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'--k')
h3=semilogy(SNRdB, PER,'ok','MarkerFace','k','MarkerSize',MARK_size);

%load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_13.8dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh_MPit=4_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
%semilogy(SNRdB, PER,'--k')
%h4=semilogy(SNRdB, PER,'dk','MarkerFace','w');


%%%% L=17
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.5dB_12.9dB_sigmap2=0.01_L=17_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-m','LineWidth',2)
grid on
hold on
h0=semilogy(SNRdB, PER,'+m','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=12dB_14.4dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=1.mat'])
semilogy(SNRdB, PER,'-m')
h1=semilogy(SNRdB, PER,'sm','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.5dB_13.9dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=Max1_DUMP=0.1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'-m')
h2=semilogy(SNRdB, PER,'^m','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.5dB_13.9dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=Max1_DUMP=0.1_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'-m')
h3=semilogy(SNRdB, PER,'hm','MarkerFace','w','MarkerSize',MARK_size);

%%% EP
load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.5dB_13.9dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=2_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'-m')
h2=semilogy(SNRdB, PER,'vm','MarkerFace','w','MarkerSize',MARK_size);

load([DIR,'LDPC_4032_R=0.75_It=10._16QAM_SNR=11.5dB_13.9dB_sigmap2=0.01_L=17_PhEst=BCJR-Tikh_MPit=3_Bessel=FULL_MPtype=EP_DUMP=0.4_PRoj=CMM.mat'])
semilogy(SNRdB, PER,'-m')
h3=semilogy(SNRdB, PER,'om','MarkerFace','w','MarkerSize',MARK_size);


axis([11.5 15.5 1.e-3 1])
xlabel('xlabel')
ylabel('ylabel')
%legend([h0, h1, h2, h3, h4],{'DMPXXX','CBC','CBC(2)','CBC(3)','CBC(4)'},'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

%fname='PER_Tikh_it_17';
%print('-depsc','-r400',['./',fname,'.eps'])



==> figures/show_PER_DMP.m <==
function show_PER_DMP
%% Show performance of the tracking algorithms
%close all
th_start=0.8*pi; th_end=2.3*pi;
th = (th_start : 0.01 : th_end)';
Log_ellipse = @(xCenter,yCenter,xRadius, yRadius) [xRadius * cos(th) + xCenter, yRadius * sin(th) + yCenter  ];

MARK_size =10;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% FIGURE 1  (shows only the results for L=25 and R=7/8
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(1)
clf
set(gca,'YScale','log')
grid('on'); hold('on'); 
DIR='/Users/leszek/Documents/matlab_2020/Phase.Tracking/results/CODEC/';
%%%%%%%%%%%%%  Discretized MP (ideal)
%%%  DMP Rate 7/8
%% 16 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13.5dB_18dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.16.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
hDMP16=semilogy(SNRdB, PER,'^b','MarkerFace','b','MarkerSize',MARK_size);
%% 32 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.32.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
hDMP32=semilogy(SNRdB, PER,'ob','MarkerFace','b','MarkerSize',MARK_size);
%% 64 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
hDMP64=semilogy(SNRdB, PER,'pb','MarkerFace','b','MarkerSize',MARK_size);
%% 128 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=13dB_15.4dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.128.mat'])
semilogy(SNRdB, PER,'-b','LineWidth',2); grid('on'); hold('on');
hDMP128=semilogy(SNRdB, PER,'sb','MarkerFace','b','MarkerSize',MARK_size);


%%%%%%%%%%%%%  Turbo Discretized MP (ideal) 
%% 16 points 10^4 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=13.5dB_16dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.16.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',2); grid('on'); hold('on');
hDMP16_T=semilogy(SNRdB, PER,'^b','MarkerFace','w','MarkerSize',MARK_size);
%% 32 points 10^4 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=12.5dB_14.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.32.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',2); grid('on'); hold('on');
hDMP32_T=semilogy(SNRdB, PER,'ob','MarkerFace','w','MarkerSize',MARK_size);
%% 64 points 10^5 blocks
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10x1_KEEP_16QAM_SNR=12.5dB_14.5dB_sigmap2=0.01_L=25_PhEst=BCJR-DMP.64.mat'])
semilogy(SNRdB, PER,'--b','LineWidth',2); grid('on'); hold('on');
hDMP64_T=semilogy(SNRdB, PER,'pb','MarkerFace','w','MarkerSize',MARK_size);

%%%%%%%%%%%%%  ALL-Pilots (ideal iterative detection)
%%%  All-pilots Rate 7/8
load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=10._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
hAP=semilogy(SNRdB, PER,'-r','LineWidth',2);
%semilogy(SNRdB, PER,'or','MarkerFace','r','MarkerSize',MARK_size);

%load([DIR,'LDPC_4032_R=0.875Dec_MinSum_LLR=maxlog_It=30._KEEP_16QAM_SNR=12.5dB_14.9dB_sigmap2=0.01_L=25_PhEst=BCJR-Tikh-All-Pilots_MPit=1_Bessel=FULL.mat'])
%semilogy(SNRdB, PER,'--r','LineWidth',2);
%semilogy(SNRdB, PER,'or','MarkerFace','w','MarkerSize',MARK_size);




axis([13 18 1.e-3 1])
xlabel('xlabel')
ylabel('ylabel')
legend([hDMP16,hDMP32,hDMP64,hDMP128,hAP],{'DMP16','DMP32','DMP64','DMP128','All-pilots'},'FontSize',20,'Location','NorthEast')
set(gca,'FontSize',12)

fname='PER_Tikh_DMP';
print('-depsc','-r400',['./',fname,'.eps'])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


